Prospects for Rare Decays at Belle II

Belle II is an upcoming experiment at the next generation SuperKEKB e+e- collider. It will record about 50 ab-1 of data mostly at the Y(4S) resonance. The high statistics will allow precision measurements for rare decays, which can be then compared with the Standard Model predictions in order to search indirectly for new physics. We present the prospects for rare decay studies at Belle II.

==> do.sh <==
pdflatex CKM2016_sandilya.tex
pdflatex CKM2016_sandilya.tex
rm -rf CKM2016_sandilya.aux
rm -rf CKM2016_sandilya.log

